K3 String Theory, Lattices and Moonshine

In this paper we address the following two closely related questions. First, we complete the classification of finite symmetry groups of type IIA string theory on $K3\times \mathbb R^6$, where Niemeier lattices play an important role. This extends earlier results by including points in the moduli space with enhanced gauge symmetries in spacetime, or, equivalently, where the world-sheet CFT becomes singular. After classifying the symmetries as abstract groups, we study how they act on the BPS states of the theory. In particular, we classify the conjugacy classes in the T-duality group $O^+(\Gamma^{4,20})$ which represent physically distinct symmetries. Subsequently, we make two conjectures regarding the connection between the corresponding twining genera of $K3$ CFTs and Conway and umbral moonshine, building upon earlier work on the relation between moonshine and the $K3$ elliptic genus.

==> anc/magmaCode.txt <==
/*

MAGMA code for computing number of inequivalent twining genera.
By Miranda Cheng, Sarah Harrison, Roberto Volpato, and Max Zimet.
August 2016

Assumes that the MAGMA file accompanying Hoehn and Mason's
arXiv:1505.06420 is in the same directory, and is named
"leechFixedLatticesHM.txt".

If one doesn't care about implementation details, and simply wants
to get a good picture of how our results were obtained, one can
skip to the bottom of this file and look at InequivalentGenera
and InequivalentGeneraBounds.

*/

load 'leechFixedLatticesHM.txt';

/*
NOTES ON MAGMA CONVENTIONS

1. Function composition: a*b means do a, then b
2. Vectors are represented as row matrices. Matrices act on
	these vectors on the right.
3. The automorphism group of a rank r lattice, L, is a group of
	r x r matrices. These are the matrices that map L to L when
	they act on the coordinates of a vector (that is, the numbers
	multiplying basis vectors), not the elements of the vector
	itself. However, this produces weird behavior in tandem
	with convention #2 above: one should not multiply
	lattice vectors by elements of the automorphism group,
	since the latter act on coordinate vectors. Thus,
	one has to be careful with bases.

   The rationale for this convention is that the degree of a
	lattice L (that is, the value d such that L is
	thought of as living in R^d) may be larger than the
	rank of L, in which case the automorphism group has no
	natural matrix action on L.
*/

/****************************************************************
SECTION 1: FUNCTIONS FOR DEALING WITH DISCRIMINANT FORMS
****************************************************************/

/*
Takes a number q and returns the unique value in the interval
(-1,1] that can be reached by adding a multiple of 2 to q.

Any function that returns a discriminant form will likely
want to call this function, as many functions later will assume
that discriminant forms have been normalized in this way.
*/
function ModTwoZ(q)
	iPart := Floor(q);
	fPart := q - iPart;
	if IsOdd(iPart) then
		if fPart eq 0 then
			return 1;
		end if;
		return fPart-1;
	else
		return fPart;
	end if;
end function;

/*
Use the polarization identity to obtain a binary form, valued in
(-1/2,1/2], from a quadratic form valued in (-1,1].
Also returns a matrix representing the binary form.
*/
function BinaryForm(q)
	disc := Domain(q);
	b := map<CartesianProduct(disc,disc) -> Codomain(q) |
		c :-> ModTwoZ(q(g1+g2)-q(g1)-q(g2))/2
			where g1,g2 := Explode(c)>;
	X := Matrix(RationalField(),
		[[b(disc.i,disc.j): j in [1..Ngens(disc)]] : i in [1..Ngens(disc)]]);
	return b,X;
end function;

/*
Takes in a lattice, L.

Return values:
disc - discriminant group of L
dual - dual lattice L^*. Note that this may differ slightly from
	the lattice returned by DualBasisLattice(L) -- in particular,
	the basis vectors may be ordered differently.
epi  - natural epimorphism from L^* to disc whose kernel is L
q    - natural quadratic form on disc, valued in (-1,1]
*/
function DiscriminantForm(L)
	disc, dual, epi := DualQuotient(L);
	images := [g -> ModTwoZ(Norm(g @@ epi)) : g in disc];
	return disc, dual, epi, map<disc -> RationalField() | images>;
end function;

/*
Assumes disc1=Domain(q1) and disc2=Domain(q2) are isomorphic discriminant
groups, with iso: disc1 -> disc2 an isomorphism. Determines if iso
is an isomorphism of discriminant forms -- that is, if
q2(iso(h))=q1(h) for all h in disc1.

Uses the fact that if an isomorphism preserves q(h1) and q(h1+h2) for all
generators h1,h2, then it preserves twice the bilinear form, so it preserves q(h)
for all h.
*/
function PreservesForm(iso,q1,q2)
	disc1 := Domain(q1);
	for i1 := 1 to Ngens(disc1) do
		h1 := disc1.i1;
		if q2(iso(h1)) ne q1(h1) then
			return false;
		end if;
		for i2 := i1+1 to Ngens(disc1) do
			h2 := disc1.i2;
			if q2(iso(h1+h2)) ne q1(h1+h2) then
				return false;
			end if;
		end for;
	end for;
	return true;
end function;

/*
Takes in a discriminant form, q, and returns -q.
*/
function NegatedForm(q)
	disc := Domain(q);
	images := [g -> ModTwoZ(-q(g)) : g in disc];
	return map<disc -> Codomain(q) | images>;
end function;

/*
Takes in a discriminant form, q: disc -> Q/2Z.

Notation:
- discAut is the automorphism group of disc, viewed as a group. In particular,
	elements of discAut do not need to preserve the quadratic form.
- DFG is the subgroup O(q) of discAut that preserves the form.
- Sym(#disc) is the symmetric group that permutes #disc indices.

Returns:
DFG       - the automorphism group O(q) of disc that preserves the quadratic form
DFGtoPerm - isomorphism from DFG to a subgroup of Sym(#disc)
dfgPermGp - image of DFGtoPerm; isomorphic to DFG
discAutToPerm - isomorphism from the automorphism group discAut of disc to a
			subgroup of Sym(#disc)
autPermGp - image of discAutToPerm; isomorphic to discAut
qImg      - the set of values in (-1,1] that q can yield
*/
function DFAutomorphismGroup(q)
	disc := Domain(q);
	discAut := AutomorphismGroup(disc);
	nDisc := #disc;
	
	numbering := NumberingMap(disc);
	discAutToPerm := hom<discAut -> Sym(nDisc) |
	       aut :-> Sym(nDisc) ! [numbering(aut(i @@ numbering)) : i in [1..nDisc]],
	       perm :-> hom<disc -> disc | g :-> (numbering(g)^perm) @@ numbering,
                                           g :-> (numbering(g)^(perm^-1)) @@ numbering>>;
	autPermGp := sub<Sym(nDisc) | [discAutToPerm(gen) : gen in Generators(discAut)]>;
	qImg := {q(i @@ numbering) : i in [1..nDisc]};

	blocksToStabilize := [{i : i in [1..nDisc] | q(i @@ numbering) eq val} : val in qImg];
	dfgPermGp := Stabilizer(autPermGp, blocksToStabilize);
	DFG := sub<discAut | [perm @@ discAutToPerm : perm in Generators(dfgPermGp)]>;

	DFGtoPerm := hom<DFG -> dfgPermGp | g :-> discAutToPerm(g), p :-> p @@ discAutToPerm>;
	
	return DFG,DFGtoPerm,dfgPermGp,discAutToPerm,autPermGp,qImg;
end function;

/*
Takes in two discriminant forms, q1: disc1 -> Q/2Z and q2: disc2 -> Q/2Z.

Determines if these discriminant forms are isomorphic -- that is, if
there is a group isomorphism iso: disc1 -> disc2 that maps the quadratic form
q1 to q2. If not, returns false. Otherwise, returns:

-true
-iso

Finally, returns the output of DFAutomorphismGroup(q2). By composing elements
of this automorphism group with iso, one may obtain all isomorphisms from q1 to q2.

The logic of this algorithm is as follows. We want to avoid searching through
large lists of isomorphisms for one that preserves the form -- this is extremely slow.
Instead, we want to take advantage of our ability to quickly compute O(q1) and O(q2).
Say that there is an isomorphism, iso:disc1 -> disc2, that preserves the forms. Take
an arbitrary group isomorphism isoDiscs:disc1 -> disc2. Then, there is an automorphism
aut of disc2 such that iso = isoDiscs*aut (where we are using MAGMA's convention for map
composition where a*b means do a, then b).

The map isoDiscs induces a natural isomorphism inducedIso: disc1Aut -> disc2Aut between
the automorphism groups of disc1 and disc2 -- namely, inducedIso(g) = isoDiscs^-1 * g * isoDiscs.
Call the image of this map DFG1Img. Similarly, DFG2 is the image of DFG1 under
g :-> iso^-1 * g * iso = aut^-1 * isoDiscs^-1 * g * isoDiscs * aut = aut^-1 * inducedIso(g) * aut.
This shows that DFG2 and DFG1Img are conjugates in disc2Aut.

We can quickly test if this is the case, and if it is we can quickly find an aut that conjugates
DFG1Img to DFG2. However, we aren't necessarily done yet -- isoDiscs*aut might not be the desired
isomorphism. This is because we can multiply aut on the right by any element of the normalizer of DFG2
and obtain another automorphism that conjugates DFGImg1 to DFG2. We might fear at this point that
we need to search through the entire normalizer, which can be pretty large in some cases.

Luckily, we are saved by the following result: we don't have to search through the entire normalizer,
but rather only through double cosets of the normalizer by DFG2. To see this, assume that
n is an element of the normalizer such that isoDiscs*aut*n is an isomorphism from q1 to q2.
Let g1 and g2 be elements of DFG2. We claim that isoDiscs*aut*g1*n*g2 is also an isomorphism
from q1 to q2. First, suppose that isoDiscs*aut*g1*n is an isomorphism from q1 to q2.
Then, we can compose this with the automorphism g2 of q2 to obtain another isomorphism from q1 to q2.
So, now we just need to show that isoDiscs*aut*g1*n is an isomorphism from q1 to q2.

Since g1 is in DFG2, we may write g1 = aut^-1 * inducedIso(h) * aut, for some h in DFG1. So,
isoDiscs*aut*g1*n = isoDiscs*inducedIso(h)*aut*n = h*isoDiscs*aut*n. This is the composition
of the automorphism h of q1 with the isomorphism isoDiscs*aut*n from q1 to q2, so it is itself
an isomorphism from q1 to q2.

Finally, we mention one technicality: rather than work with subgroups of disc1Aut and disc2Aut,
we'll work with permutation groups that are isomorphic to these subgroups. This is simply because
MAGMA is able to take double cosets in and iterate over elements of permutation groups, but not
automorphism groups.
*/
function IsomorphicDFs(q1,q2)
	disc1 := Domain(q1);
	disc2 := Domain(q2);
	disc1Aut := AutomorphismGroup(disc1);
	disc2Aut := AutomorphismGroup(disc2);

	isIsoDiscs, isoDiscs := IsIsomorphic(disc1,disc2);
	if not isIsoDiscs then
		return false;
	end if;
	//inverse of isoDiscs
	iisoDiscs := hom<disc2 -> disc1 | g :-> g @@ isoDiscs, g :-> isoDiscs(g)>;
	//natural isomorphism disc1Aut -> disc2Aut induced by isoDiscs
	inducedIso := hom<disc1Aut -> disc2Aut | g :-> iisoDiscs*g*isoDiscs,
						   g :-> isoDiscs*g*iisoDiscs>;

	DFG1,DFG1toPerm,dfgPermGp1,disc1AutToPerm,autPermGp1,q1Img := DFAutomorphismGroup(q1);
	DFG2,DFG2toPerm,dfgPermGp2,disc2AutToPerm,autPermGp2,q2Img := DFAutomorphismGroup(q2);

	if q2Img ne q1Img then
		return false;
	end if;

	DFG1ImgPerm := sub<autPermGp2 | [disc2AutToPerm(inducedIso(g)) : g in Generators(DFG1)]>;

	//test if dfgPermGp2 = conj^(-1) DFG1ImgPerm conj for some conj in autPermGp2
	isConj,conj := IsConjugate(autPermGp2, DFG1ImgPerm, dfgPermGp2);
	if not isConj then
		return false;
	end if;
	conjAut := conj @@ disc2AutToPerm;

	norm := Normalizer(autPermGp2, dfgPermGp2);
	dcs := DoubleCosetRepresentatives(norm, dfgPermGp2, dfgPermGp2);
	isIso := exists(iso){iso : n in dcs | PreservesForm(iso,q1,q2)
		where iso := isoDiscs * conjAut * (n @@ disc2AutToPerm)};
	if not isIso then
		return false;
	end if;
	
	return true,iso,DFG2,DFG2toPerm,dfgPermGp2,disc2AutToPerm,autPermGp2,q2Img;
end function;

/*
Extends an automorphism of L to an automorphism of the dual lattice, L^*.
*/
function LIsoToDualIso(iso,L,dual)
	n := Rank(L);
	iso := Matrix(RationalField(),iso);
	LBasis := Matrix(RationalField(),n,[Coordinates(dual!(L.i))[j] : i,j in [1..n]]);
	return LBasis^(-1) * iso * LBasis;
end function;

/*
Returns the natural homomorphism from a subgroup G of the automorphism
group O(L) of a lattice, L, to a group H containing the automorphism group
O(q) of the discriminant form, q, associated to L.

epi is the natural epimorphism from L^* to the discriminant group.
*/
function LatticeIsosToDFIsos(L,dual,G,q,H,epi)
	disc := Domain(q);
	return hom<G -> H |
		iso :-> hom<disc -> disc |
			  g :-> epi(CoordinatesToElement(dual,CoordinateVector(g @@ epi)*dualIso)),
			  g :-> epi(CoordinatesToElement(dual,CoordinateVector(g @@ epi)*(dualIso^-1)))>
		    where dualIso := LIsoToDualIso(iso,L,dual)>;
end function;

///////////////////////////////////////////////////////////////

/*
SUBSECTION: INTEGRAL FORMS

We conclude this section with a couple of functions that are useful
if one wants to clear out the denominators of a discriminant form
and deal with an integral form, valued in 2(Z/(level)Z), where level
is the level of the discriminant form. These are not used elsewhere.
*/

/*
Take a quadratic form, valued in (-1,1], and clear out the denominators,
in order to obtain an integral form valued in 2Z/(level)Z, where
level is the level of the quadratic form.

Returns:
level - integer
qi    - integral quadratic form, valued in IntegerRing(level)
*/
function LevelAndIntegralForm(q)
	level := 1;
	disc := Domain(q);
	for g in disc do
		d := Denominator(q(g));
		if d gt level then
			level := d;
		end if;
	end for;
	level *:= 2;
	return level, map<disc -> IntegerRing(level) | g :-> level*q(g)>;
end function;

/*
Assumes codomain is IntegerRing(level), not IntegerRing(), so that
we don't have to worry about the quotient (mod 2Z).
*/
function NegatedIntegralForm(qi)
	return map<Domain(qi) -> Codomain(qi) | g :-> -qi(g)>;
end function;

/*
Use the polarization identity to obtain a binary form, valued in
Z/(level)Z, from a quadratic form valued in 2Z/(level)Z.
Also returns a matrix representing the binary form.
*/
function IntegralBinaryForm(q)
	disc := Domain(q);
	level,_ := LevelAndIntegralForm(q);
	R := IntegerRing(level);
	bi := map<CartesianProduct(disc,disc) -> R |
		c :-> level*((q(g1+g2)-q(g1)-q(g2))/2)
			where g1,g2 := Explode(c)>;
	X := Matrix(R,
		[[bi(disc.i,disc.j): j in [1..Ngens(disc)]] : i in [1..Ngens(disc)]]);
	return bi,X;
end function;

/****************************************************************
SECTION 2: INPUT DATA
****************************************************************/

/*
This section creates two lists.

To describe these lists, we describe our notation; this is explained
in more detail in the paper. For each g in the Conway group Co_0,
let Lambda^g be the sublattice of the Leech lattice that is pointwise
fixed by g. Let Lambda_g be the orthogonal complement of Lambda^g.
If the rank of Lambda^g is greater than or equal to 4, then we can embed
Lambda_g primitively into Gamma^(4,20) (after changing the signature of
Lambda_g to obtain a negative definite lattice). Call Gamma_g the image of this
embedding, and Gamma^g the orthogonal complement of Gamma_g.  The Gamma_g
obtained in this way will be negative definite and Gamma^g will be
indefinite, unless Lambda^g has rank 4, in which case Gamma^g will have
rank 4 and be positive definite. The discriminant groups of
Lambda^g, Lambda_g, Gamma_g, and Gamma^g will all be isomorphic,
while the discriminant forms are related in the following way:
q_(Gamma^g) = -q_(Gamma_g) = q_(Lambda_g) = -q_(Lambda^g).
(We are thinking of the Leech lattice as being positive definite).
Let cl(g) be the set of isomorphism classes of lattices in the same
genus as Gamma^g. (Two lattices are in the same genus iff they
have the same signature and have isomorphic discriminant forms).

Now, we describe our first list, myLattices. This has one entry
for each element of cl(g), where g runs over representatives of
all conjugacy classes in Co_0 whose corresponding Lambda^g has rank 4.
We denote a representative of such an isomorphism class by N.
Each element of myLattices is a list containing the following elements:
-N: a positive-definite rank 4 lattice whose discriminant
		group is isomorphic to that of Lambda^g, and whose
		discriminant form is the negative of that of Lambda^g.
		Most of these lattices are from Persson and Volpato.
-index: the index of the corresponding Lambda^g in Hoehn and Mason's
	Table 1.
-rank: the rank of Lambda^g -- that is, 4.
-index2: the index needed to access the correct entry in Hoehn
	and Mason's MAGMA file -- that is, lattices[rank,index2]
	is the list [Lambda_g, Lambda^g, Gsquiggle], where
	Gsquiggle is the largest subgroup of Co_0 that fixes
	Lambda^g.
-frame shape: a list of tuples of the form <n,m>, where for example
	<4,8> means 4^8 is in the frame shape
-order: the order of g

The second list, moreLattices, has one entry for each conjugacy
class in Co_0 whose elements fix a sublattice of the Leech lattice
of rank greater than 4. Let g be a representative of such a class.
Each element of moreLattices is a list containing the following elements:
-index: the index of the corresponding Lambda^g in Hoehn and Mason's
	Table 1.
-rank: the rank of Lambda^g.
-index2: the index needed to access the correct entry in Hoehn
	and Mason's MAGMA file -- that is, lattices[rank,index2]
	is the list [Lambda_g, Lambda^g, Gsquiggle], where
	Gsquiggle is the largest subgroup of Co_0 that fixes
	Lambda^g.
-frame shape: a list of tuples of the form <n,m>, where for example
	<4,8> means 4^8 is in the frame shape
-order: the order of g
*/

myLattices := [* *];
moreLattices := [* *];

Z := LatticeWithGram(1,[1]);
function A(m)
	return Lattice("A",m);
end function;
function D(m)
	return Lattice("D",m);
end function;
function E(m)
	return Lattice("E",m);
end function;
function OSum(L, n)
	temp := L;
	for i := 1 to (n-1) do
		temp := OrthogonalSum(temp, L);
	end for;
	return temp;
end function;

Append(~myLattices,
	[* ScaledLattice(D(4),2),
	   99, 4,99-99+1,
	   [<2,-4>,<4,8>], 4 *]);

Append(~myLattices,
	[* ScaledLattice(DualBasisLattice(A(4)),5),
	   122, 4,122-99+1,
	   [<1,-1>,<5,5>], 5 *]);

Append(~myLattices,
	[* OSum(ScaledLattice(A(2),2), 2),
	   104, 4,104-99+1,
	   [<1,-2>,<2,4>,<3,-2>,<6,4>], 6 *]);
Append(~myLattices,
	[* ScaledLattice(D(4),3),
	   114, 4,114-99+1,
	   [<1,-1>,<2,-1>,<3,3>,<6,3>], 6 *]);
Append(~myLattices,
	[* OSum(ScaledLattice(Z,6),4),
	   161, 4,161-99+1,
	   [<6,4>], 6 *]);

Append(~myLattices,
	[* ScaledLattice(D(4),2),
	   99, 4,99-99+1,
	   [<1,4>,<2,-2>,<4,-2>,<8,4>], 8 *]);
Append(~myLattices,
	[* OrthogonalSum(ScaledLattice(Z,4),
		ScaledLattice(DualBasisLattice(A(3)), 8)),
	   143, 4,143-99+1,
	   [<1,-2>,<2,3>,<4,1>,<8,2>], 8 *]);
Append(~myLattices,
	[* OSum(ScaledLattice(Z,4),4),
	   107, 4,107-99+1,
	   [<2,4>,<4,-4>,<8,4>], 8 *]);
Append(~myLattices,
	[* ScaledLattice(D(4),4),
	   147, 4,147-99+1,
	   [<4,2>,<8,2>], 8 *]);

Append(~myLattices,
	[* OrthogonalSum(A(2),ScaledLattice(A(2),3)),
	   101, 4,101-99+1,
	   [<1,3>,<3,-2>,<9,3>], 9 *]);

Append(~myLattices,
	[* ScaledLattice(A(4),2),
	   100, 4,100-99+1,
	   [<1,2>,<2,1>,<5,-2>,<10,3>], 10 *]);
Append(~myLattices,
	[* ScaledLattice(DualBasisLattice(A(4)),5),
	   122, 4,122-99+1,
	   [<1,3>,<2,-2>,<5,1>,<10,2>], 10 *]);
Append(~myLattices,
	[* ScaledLattice(DualBasisLattice(A(4)),10),
	   159, 4,159-99+1,
	   [<1,-2>,<2,3>,<5,2>,<10,1>], 10 *]);
Append(~myLattices,
	[* OSum(LatticeWithGram(2,[6,4,4,6]),2),
	   149, 4,149-99+1,
	   [<2,2>,<10,2>], 10 *]);
Append(~myLattices,
	[* OrthogonalSum(OSum(ScaledLattice(Z,2),2),OSum(ScaledLattice(Z,10),2)),
	   149, 4,149-99+1,
	   [<2,2>,<10,2>], 10 *]);

Append(~myLattices,
	[* LatticeWithGram(4,
		[4,2,1,1,2,4,0,1,1,0,4,2,1,1,2,4]),
	   120, 4,120-99+1,
	   [<1,2>,<11,2>], 11 *]);
Append(~myLattices,
	[* LatticeWithGram(4,
		[2,0,1,0,0,2,0,1,1,0,6,0,0,1,0,6]),
	   120, 4,120-99+1,
	   [<1,2>,<11,2>], 11 *]);
Append(~myLattices,
	[* LatticeWithGram(4,
		[2,1,1,1,1,2,0,1,1,0,8,4,1,1,4,8]),
	   120, 4,120-99+1,
	   [<1,2>,<11,2>], 11 *]);

Append(~myLattices,
	[* OSum(ScaledLattice(A(2),2),2),
	   104, 4,104-99+1,
	   [<1,2>,<2,-2>,<3,2>,<4,2>,<6,-2>,<12,2>], 12 *]);
Append(~myLattices,
	[* OrthogonalSum(A(2), OSum(ScaledLattice(Z,6),2)),
	   109, 4,109-99+1,
	   [<1,1>,<2,2>,<3,1>,<4,-2>,<12,2>], 12 *]);
Append(~myLattices,
	[* OrthogonalSum(ScaledLattice(A(2),4), OSum(ScaledLattice(Z,2),2)),
	   123, 4,123-99+1,
	   [<1,2>,<3,-2>,<4,1>,<6,2>,<12,1>], 12 *]);
Append(~myLattices,
	[* OrthogonalSum(OSum(ScaledLattice(Z,6),2), ScaledLattice(A(2),4)),
	   157, 4,157-99+1,
	   [<1,-2>,<2,2>,<3,2>,<4,1>,<12,1>], 12 *]);
Append(~myLattices,
	[* LatticeWithGram(4,
		[4,2,0,0,2,4,0,0,0,0,8,4,0,0,4,8]),
	   135, 4,135-99+1,
	   [<2,1>,<4,1>,<6,1>,<12,1>], 12 *]);

Append(~myLattices,
	[* LatticeWithGram(4,
		[4,1,1,0,1,4,0,1,1,0,4,-1,0,1,-1,4]),
	   129, 4,129-99+1,
	   [<1,1>,<2,1>,<7,1>,<14,1>], 14 *]);
Append(~myLattices,
	[* LatticeWithGram(4,
		[2,0,1,1,0,2,1,1,1,1,8,1,1,1,1,8]),
	   129, 4,129-99+1,
	   [<1,1>,<2,1>,<7,1>,<14,1>], 14 *]);
Append(~myLattices,
	[* LatticeWithGram(4,
		[2,1,0,0,1,4,0,0,0,0,4,2,0,0,2,8]),
	   129, 4,129-99+1,
	   [<1,1>,<2,1>,<7,1>,<14,1>], 14 *]);

Append(~myLattices,
	[* LatticeWithGram(4,
		[4,2,1,1,2,4,-1,2,1,-1,6,2,1,2,2,6]),
	   128, 4,128-99+1,
	   [<1,1>,<3,1>,<5,1>,<15,1>], 15 *]);
Append(~myLattices,
	[* LatticeWithGram(4,
		[2,1,0,0,1,2,0,0,0,0,10,5,0,0,5,10]),
	   128, 4,128-99+1,
	   [<1,1>,<3,1>,<5,1>,<15,1>], 15 *]);
Append(~myLattices,
	[* LatticeWithGram(4,
		[2,0,0,1,0,4,1,0,0,1,4,0,1,0,0,8]),
	   128, 4,128-99+1,
	   [<1,1>,<3,1>,<5,1>,<15,1>], 15 *]);

/*
Determinants arranged by order of g. Enough to determine
Hoehn & Mason lattice. (Parentheses about lattices in same genus).

> [Determinant(myLattices[i][1]) : i in [1..#myLattices]];                     
[ 64,
125,
144, 324, 1296,
64, 512, 256, 1024,
81,
80, 125, 2000, (400, 400),
(121, 121, 121),
144, 108, 192, 1728, 576,
(196, 196, 196),
(225, 225, 225) ]
*/


Append(~moreLattices,
	[* 1, 24,1, [<1,24>], 1 *]);

Append(~moreLattices,
	[* 2, 16,1, [<1,8>,<2,8>], 2 *]);
Append(~moreLattices,
	[* 14, 8,1, [<1,-8>,<2,16>], 2 *]);
Append(~moreLattices,
	[* 5, 12,3, [<2,12>], 2 *]);

Append(~moreLattices,
	[* 4, 12,2, [<1,6>,<3,6>], 3 *]);
Append(~moreLattices,
	[* 35, 6,3, [<1,-3>,<3,9>], 3 *]);
Append(~moreLattices,
	[* 22, 8,22-14+1, [<3,8>], 3 *]);

Append(~moreLattices,
	[* 9, 10,4, [<1,4>,<2,2>,<4,4>], 4 *]);
Append(~moreLattices,
	[* 14, 8,1, [<1,8>,<2,-8>,<4,8>], 4 *]);
Append(~moreLattices,
	[* 41, 6,41-33+1, [<1,-4>,<2,6>,<4,4>], 4 *]);
Append(~moreLattices,
	[* 21, 8,21-14+1, [<2,4>,<4,4>], 4 *]);
Append(~moreLattices,
	[* 64, 6,64-33+1, [<4,6>], 4 *]);

Append(~moreLattices,
	[* 20, 8,20-14+1, [<1,4>,<5,4>], 5 *]);

Append(~moreLattices,
	[* 18, 8,18-14+1, [<1,2>,<2,2>,<3,2>,<6,2>], 6 *]);
Append(~moreLattices,
	[* 33, 6,33-33+1, [<1,4>,<2,1>,<3,-4>,<6,5>], 6 *]);
Append(~moreLattices,
	[* 35, 6,35-33+1, [<1,5>,<2,-4>,<3,1>,<6,4>], 6 *]);
Append(~moreLattices,
	[* 62, 6,62-33+1, [<1,-4>,<2,5>,<3,4>,<6,1>], 6 *]);
Append(~moreLattices,
	[* 63, 6,63-33+1, [<2,3>,<6,3>], 6 *]);

Append(~moreLattices,
	[* 52, 6,52-33+1, [<1,3>,<7,3>], 7 *]);

Append(~moreLattices,
	[* 55, 6,55-33+1, [<1,2>,<2,1>,<4,1>,<8,2>], 8 *]);

/*
Determinants arranged by order of g. Including rank of fixed lattice,
enough to determine Hoehn & Mason lattice.

> [Determinant(lattices[moreLattices[i][2],moreLattices[i][3]][1]) : i in [1..#moreLattices]];
[ 1,
256, 256, 4096, //can differentiate by rank -- 16 vs 8
729, 243, 6561,
1024, 256, 1024, 4096, 4096, //can differentiate by rank -- 10 vs 6 and 8 vs 6
625,
1296, 192, 243, 15552, 1728,
343, 
512 ]
*/

/*
Checks on the above data
*/
function CheckLattices()
	for i := 1 to #myLattices do
		row := myLattices[i];
		GammaUpperG := row[1];
		disc,dual,epi,q := DiscriminantForm(GammaUpperG);
		LambdaUpperG := lattices[4,row[4]][2];
		disco,dualo,epio,qo := DiscriminantForm(LambdaUpperG);

		if Determinant(GammaUpperG) ne Determinant(LambdaUpperG) then
			print "ML DET ERROR: ", i;
		end if;
		if Rank(GammaUpperG) ne 4 then
			print "ML RANK ERROR: ", i;
		end if;
		if not IsomorphicDFs(q,NegatedForm(qo)) then
			print "ML ISO_Q ERROR: ", i;
		end if;
	end for;
	return true;
end function;

function CheckFrameShapes()
	for i := 1 to #myLattices do
		if &+[x[1]*x[2] : x in myLattices[i][5]] ne 24 then
			print "ERROR: ", i;
		end if;
		if &+[x[2] : x in myLattices[i][5]] ne 4 then
			print "ERROR: ", i;
		end if;
	end for;
	for i := 1 to #moreLattices do
		if &+[x[1]*x[2] : x in moreLattices[i][4]] ne 24 then
			print "ERROR: ", i;
		end if;
		if &+[x[2] : x in moreLattices[i][4]] ne moreLattices[i][2] then
			print "ERROR: ", i;
		end if;
	end for;

	return true;
end function;

function SameFrameShapes(fs1,fs2)
	arr1 := [0 : i in [1..15]];
	arr2 := [0 : i in [1..15]];
	
	for elt in fs1 do
		arr1[elt[1]] +:= elt[2];
	end for;
	for elt in fs2 do
		arr2[elt[1]] +:= elt[2];
	end for;
	for i := 1 to 15 do
		if arr1[i] ne arr2[i] then
			return false;
		end if;
	end for;
	return true;
end function;

/****************************************************************
SECTION 3: COMPUTE DOUBLE COSETS OF O(q)
****************************************************************/

/*
Splits: takes in a lattice, specified by its Gram matrix (so it has some
	orientation), and returns a boolean, and sometimes a lattice.
Boolean: true if automorphism group of the lattice has no element w determinant -1.
Lattice: if boolean is true, the lattice obtained by negating the first basis vector.
	(This is isomorphic to the first lattice, but has the opposite orientation).
	If boolean is false, this return value is empty
*/
function Splits(L)
	G := AutomorphismGroup(L);
	dets := [Determinant(G.i) : i in [1 .. Ngens(G)]];
	if Index(dets, -1) eq 0 then
		//no negative determinant generators, so splits
		M := GramMatrix(L);
		M := MultiplyRow(M, -1, 1);
		M := MultiplyColumn(M, -1, 1);
		return true, LatticeWithGram(M);
	end if;
	return false, _;
end function;

/*
takes in lattice automorphism group, which is a matrix group; outputs subgroup
with unit determinant
*/
function OPlus(G)
	Z2,Z2map := UnitGroup(Integers());
	h := hom<G -> Z2 | g :-> Determinant(g)@@Z2map>;
	return Kernel(h);
end function;

function KroneckerDelta(i,j)
	if i eq j then
		return 1;
	end if;
	return 0;
end function;

//reflection matrix through hyperplane orthogonal to v
function ReflectionMatrix(v)
	L := Parent(v);
	G := AutomorphismGroup(L);
	coords := Coordinates(v);
	r := Rank(L);
	n := Norm(v);
	return G ! [KroneckerDelta(i,j)-(2*(L.i,v)/n)*coords[j] : i,j in [1..r]];
end function;

function WeylGroup(L)
	G := AutomorphismGroup(L);
	if Min(L) eq 2 then
		roots := ShortestVectors(L);
		reflections := [];
		for root in roots do
			Append(~reflections, ReflectionMatrix(root));
		end for;
		return sub<G | reflections>;
	end if;
	return sub<G | []>;
end function;

/*
Find the elements in a matrix group Gsquiggle with a given order
whose eigenvalues are specified by a particular frame shape.
Assumes the matrices of Gsquiggle are 20-dimensional, unless
fixedDims is specified, in which case the matrices of Gsquiggle
must be (24-fixedDims)-dimensional.
*/
function FindGInGsquiggle(frameShape,order,Gsquiggle : fixedDims := 4)
	ints := IntegerRing();
	
	zetaRoot := LCM([elt[1] : elt in frameShape]);
	K<zeta> := CyclotomicField(zetaRoot);

	//we're in (24-fixedDims)-dimensional lattice
	Append(~frameShape,<1,-fixedDims>);

	eigenvalues := [];
	for elt in frameShape do
		n := elt[2];
		if n gt 0 then
			m := elt[1];
			r := zeta^(ints!(zetaRoot/m));
			eigenvalues cat:= [r^j : j in [1..n*m]];
		end if;
	end for;
	for elt in frameShape do
		n := elt[2];
		if n lt 0 then
			m := elt[1];
			r := zeta^(ints!(zetaRoot/m));
			for j := 1 to (-n*m) do
				Exclude(~eigenvalues,r^j);
			end for;
		end if;
	end for;

	M := DiagonalMatrix(eigenvalues);
	powers := Divisors(order);
	traces := [Trace(M^p) : p in powers];

	return [c[3] : c in Classes(Gsquiggle) |
		  (c[1] eq order) and
		  forall{i: i in [1..#traces] | Trace(c[3]^(powers[i])) eq traces[i]}];
end function;

/*
Outputs results corresponding to lattice i of myLattices.

L is Gamma^g, while Lo is Lambda_g. The o is for 'orthogonal';
this naming convention is used throughout to distinguish variables
obtained from L from variables obtained from Lo.

The output is as follows:
- #Aut(disc): the size of the automorphism group of the discriminant
	group associated to L. (These automorphisms are not required
	to preserve the quadratic form).
- #O(L): the size of the automorphism group of L
- #O+(L): the size of the subgroup of O(L) consisting of matrices
		with unit determinant
- #Aut(disco): the size of the automorphism group of the discriminant
	group associated to Lo. (These automorphisms are not required
	to preserve the quadratic form).
- #O(Lo): the size of the automorphism group of Lo
- #DFGo: the size of the automorphism group O(qo) of the
		discriminant form associated to Lo. (These automorphisms
		are required to preserve the quadratic form).
- #GEmbedded: the size of the subgroup \bar O(L) of O(q)=DFG. (The bar
		indicates that we are considering the group of
		automorphisms of the discriminant form that is
		induced by O(L)).
- #GpEmbedded: the size of \bar O+(L)
- #Weyl: the size of the Weyl group of Gamma^g, computed in two different
		ways. One uses the fact that the kernel of the homomorphism
		conv: O(L) ->  O(q) when L is definite and has rank less than 8
		is always the Weyl group (see Nikulin for proof), while the other
		directly computes the Weyl group.
- Weyl=Kernel: true iff every element of the Weyl group lies in the kernel of
		conv. Taken together with the previous output, this shows that
		this kernel is exactly equal to the Weyl group.
- #GoEmbeddedo: the size of the subgroup \bar O(Lo) of O(qo)=DFGo.
- #Gsquiggle: the size of the subgroup Gsquiggle of Co_0 that fixes Lambda^g pointwise.
		Computed via three different methods. One uses the fact that
		the kernel of the homomorphism convo: O(Lo) -> O(qo) is isomorphic
		to Gsquiggle; this isomorphism is obtained by mapping an element h of
		the kernel to the element of Co_0 that fixes Lambda^g and acts with
		h on Lambda_g. (This kernel and Gsquiggle are isomorphic
		not only when we consider fixed sublattices of the
		Leech lattice -- this holds for all positive-definite even unimodular lattices;
		see Hoehn and Mason for a proof). Another simply outputs the size of
		the group Gsquiggle that Hoehn and Mason associate to Lambda^g.
		Finally, we map Hoehn and Mason's Gsquiggle (which is a
		subgroup of Co_0) into O(Lambda_g) and compute the size of the image.
- Gsquiggle=Kernel: true iff every element of Gsquiggle lies in the kernel of
		convo. Taken together with the previous output, this shows that
		this kernel is exactly equal to Gsquiggle.
- #gs (Gsquiggle classes): the number of conjugacy classes in Gsquiggle
		whose elements have the correct order and frame shape
- #gs (Go classes): the number of conjugacy classes in Go=O(Lo)
		whose elements have the correct order and frame shape.
		This equals 1 for all Lambda^g whose rank is at least 4.
- conjList: 	a list of tuples of the form <a,true/false>, where the
		value a runs over all elements of [1..order] (order=order of g)
		that are coprime to order, and the boolean is true
		iff g is conjugate in Gsquiggle to g^a.
- #cent:	size of the centralizer, cent, of g in Go=O(Lo)
- #CentEmb:	size of the image of the centralizer under convo
- #norm:	size of the normalizer, norm, of the cyclic group generated by
		g in Go
- #NormEmb:	size of the image of this normalizer under convo
- #(+/0)(c/n/f)_double_cosets:		the number of double cosets of
		O(q), where we quotient on the left by
		\bar cent (c) / \bar norm (n) / the full \bar O(Lo) (f),
		and we quotient on the right by
		\bar O+(L) (+) / \bar O(L) (0).

Finally, we check if this class in cl(g) splits into two classes in
cl+(g). If this is the case, we repeat the above calculations
for the other cl+(g) class.

Return value:
-If splits: the list [* <dcpc,dcpcs>,dc0c,<dcpn,dcpns>,dc0n,<dcpf,dcpfs>,dc0f *]
	dc stands for #double_cosets, p/0 for +/0, and an s indicates the split lattice.
-If doesn't split: the list [dcpc,dc0c,dcpn,dc0n,dcpf,dc0f]
*/
function InequivalentGenera(i)
	order := myLattices[i][6];
	frameShape := myLattices[i][5];

	L := myLattices[i][1];
	disc,dual,epi,q := DiscriminantForm(L);
	discAut := AutomorphismGroup(disc);
	print "#Aut(disc)", #discAut;
	G := AutomorphismGroup(L);
	print "#O(L)", #G;
	Gp := OPlus(G);
	print "#O+(L)", #Gp;

	Lo := lattices[4,myLattices[i][4]][1];
	disco,dualo,epio,qo := DiscriminantForm(Lo);
	discoAut := AutomorphismGroup(disco);
	print "#Aut(disco)", #discoAut;
	Go := AutomorphismGroup(Lo);
	print "#O(Lo)", #Go;

	isiso,iso,DFGo,DFGtoPermo,dfgPermGpo,discoAutToPerm,autPermGpo := IsomorphicDFs(q,qo);
	if not isiso then
		print "ERROR: NOT IS ISO";
		return false;
	end if;
	//inverse of iso
	iiso := hom<disco -> disc | g :-> g @@ iso, g :-> iso(g)>;
	//induced isomorphism from discAut to discoAut
	inducedIso := hom<discAut -> discoAut | g :-> iiso*g*iso, g :-> iso*g*iiso>;
	print "#DFGo", #DFGo;
	
	conv := LatticeIsosToDFIsos(L,dual,G,q,discAut,epi);
	GEmbedded := sub<discAut | [conv(G.i) : i in [1..Ngens(G)]]>;
	print "#GEmbedded", #GEmbedded;
	GpEmbedded := sub<discAut | [conv(Gp.i) : i in [1..Ngens(Gp)]]>;
	print "#GpEmbedded", #GpEmbedded;
	w1 := #G/#GEmbedded;
	Weyl := WeylGroup(L);
	w2 := #Weyl;
	print "#Weyl", w1, w2;
	if w1 ne w2 then
		print "WEYL GROUP DISAGREES: ERROR";
		return false;
	end if;
	weylKern := forall(err){conv(g): g in Generators(Weyl) | conv(g) eq Identity(discAut)};
	print "Weyl=Kernel",weylKern;
	if not weylKern then
		print "ERROR: WEYL NOT EQUAL KERNEL",err;
		return false;
	end if;
	
	RightQuotient := sub<discoAut|[inducedIso(GEmbedded.i) : i in [1..Ngens(GEmbedded)]]>;
	RightQuotientP := sub<discoAut|[inducedIso(GpEmbedded.i) : i in [1..Ngens(GpEmbedded)]]>;

	convo := LatticeIsosToDFIsos(Lo,dualo,Go,qo,DFGo,epio);
	GoEmbeddedo := sub<discoAut | [convo(Go.i) : i in [1..Ngens(Go)]]>;
	print "#GoEmbeddedo", #GoEmbeddedo;
	gsq1 := #Go/#GoEmbeddedo;
	HMGsquiggle := lattices[4,myLattices[i][4]][3];
	M := BasisMatrix(Lo);
	B := BasisMatrix(leech[1]);
	R1 := MatrixRing(RationalField(),24);
	R2 := MatrixRing(IntegerRing(),20);
	rightInverse := Transpose(M)*((M*Transpose(M))^(-1));
	fromLeechAction := hom<HMGsquiggle -> Go |
		g :-> R2!(M * B^(-1) * R1!g * B * rightInverse)>;
	Gsquiggle := sub<Go | [fromLeechAction(g) : g in Generators(HMGsquiggle)]>;
	gsq2 := #Gsquiggle;
	gsq3 := #HMGsquiggle;
	print "#Gsquiggle", gsq1, gsq2, gsq3;
	if gsq1 ne gsq2 or gsq1 ne gsq3 then
		print "GSQUIGGLE DISAGREES: ERROR";
		return false;
	end if;
	GsquiggKern := forall{g: g in Generators(Gsquiggle) | convo(g) eq Identity(DFGo)};
	print "Gsquiggle=Kernel",GsquiggKern;
	if not GsquiggKern then
		print "ERROR: GSQUIGGLE NOT EQUAL KERNEL";
		return false;
	end if;
	gs := FindGInGsquiggle(frameShape,order,Gsquiggle);
	print "#gs (Gsquiggle classes)", #gs;
	if #gs eq 0 then
		print "NO GS IN GSQUIGGLE: ERROR";
		return false;
	end if;
	g := gs[1];
	distinctGs := [g];
	for k in gs do
		if not exists{h : h in distinctGs | IsConjugate(Go,h,k)} then
			Append(~distinctGs,k);
		end if;
	end for;
	print "#gs (Go classes)", #distinctGs;

	conjList := [<a,IsConjugate(Gsquiggle, g, g^a)> : a in [1..order] | GCD(a,order) eq 1];
	print "conjList",conjList;

	cent := Centralizer(Go,g);
	print "#cent", #cent;
	CentEmb := sub<DFGo | [convo(cent.i) : i in [1..Ngens(cent)]]>;
	print "#CentEmb", #CentEmb;

	norm := Normalizer(Go,sub<Gsquiggle|g>);
	print "#norm", #norm;
	NormEmb := sub<DFGo | [convo(gen) : gen in Generators(norm)]>;
	print "#NormEmb", #NormEmb;

	GoEmbPermo := sub<dfgPermGpo |[DFGtoPermo(GoEmbGen) : GoEmbGen in Generators(GoEmbeddedo)]>;
	CentEmbPermo := sub<dfgPermGpo |[DFGtoPermo(CentEmbGen) : CentEmbGen in Generators(CentEmb)]>;
	NormEmbPermo := sub<dfgPermGpo |[DFGtoPermo(NormEmbGen) : NormEmbGen in Generators(NormEmb)]>;
	RightQuoPermo := sub<dfgPermGpo |[DFGtoPermo(RightQuoGen) : RightQuoGen in Generators(RightQuotient)]>;
	RightQuoPPermo := sub<dfgPermGpo |[DFGtoPermo(RightQuoPGen) : RightQuoPGen in Generators(RightQuotientP)]>;
	dc0c := #DoubleCosetRepresentatives(dfgPermGpo, CentEmbPermo, RightQuoPermo);
	dcpc := #DoubleCosetRepresentatives(dfgPermGpo, CentEmbPermo, RightQuoPPermo);
	dc0n := #DoubleCosetRepresentatives(dfgPermGpo, NormEmbPermo, RightQuoPermo);
	dcpn := #DoubleCosetRepresentatives(dfgPermGpo, NormEmbPermo, RightQuoPPermo);
	dc0f := #DoubleCosetRepresentatives(dfgPermGpo, GoEmbPermo, RightQuoPermo);
	dcpf := #DoubleCosetRepresentatives(dfgPermGpo, GoEmbPermo, RightQuoPPermo);
	print "#+c_double_cosets", dcpc;
	print "#0c_double_cosets", dc0c;
	print "#+n_double_cosets", dcpn;
	print "#0n_double_cosets", dc0n;
	print "#+f_double_cosets", dcpf;
	print "#0f_double_cosets", dc0f;

	splits, splitL := Splits(L);
	if splits then
		print "SPLITS";

		L := splitL;
		disc,dual,epi,q := DiscriminantForm(L);
		discAut := AutomorphismGroup(disc);
		print "#Aut(disc)", #discAut;
		G := AutomorphismGroup(L);
		print "#O(L)", #G;
		Gp := OPlus(G);
		print "#O+(L)", #Gp;

		isiso,iso,DFGo,DFGtoPermo,dfgPermGpo,discoAutToPerm,autPermGpo := IsomorphicDFs(q,qo);
		if not isiso then
			print "ERROR: NOT IS ISO";
			return false;
		end if;
		//inverse of iso
		iiso := hom<disco -> disc | g :-> g @@ iso, g :-> iso(g)>;
		//natural isomorphism from discAut to discoAut induced by iso
		inducedIso := hom<discAut -> discoAut | g :-> iiso*g*iso, g :-> iso*g*iiso>;

		conv := LatticeIsosToDFIsos(L,dual,G,q,discAut,epi);
		GEmbedded := sub<discAut | [conv(G.i) : i in [1..Ngens(G)]]>;
		print "#GEmbedded", #GEmbedded;
		GpEmbedded := sub<discAut | [conv(Gp.i) : i in [1..Ngens(Gp)]]>;
		print "#GpEmbedded", #GpEmbedded;
		w1 := #G/#GEmbedded;
		Weyl := WeylGroup(L);
		w2 := #Weyl;
		print "#Weyl", w1, w2;
		if w1 ne w2 then
			print "WEYL GROUP DISAGREES: ERROR";
			return false;
		end if;
		weylKern := forall{g: g in Generators(Weyl) | conv(g) eq Identity(discAut)};
		print "Weyl=Kernel",weylKern;
		if not weylKern then
			print "ERROR: WEYL NOT EQUAL KERNEL";
			return false;
		end if;
		RightQuotient := sub<discoAut|[inducedIso(GEmbedded.i) : i in [1..Ngens(GEmbedded)]]>;
		RightQuotientP := sub<discoAut|[inducedIso(GpEmbedded.i) : i in [1..Ngens(GpEmbedded)]]>;

		RightQuoPermo := sub<dfgPermGpo |[DFGtoPermo(RightQuoGen) : RightQuoGen in Generators(RightQuotient)]>;
		RightQuoPPermo := sub<dfgPermGpo |[DFGtoPermo(RightQuoPGen) : RightQuoPGen in Generators(RightQuotientP)]>;

		dc0cs := #DoubleCosetRepresentatives(dfgPermGpo, CentEmbPermo, RightQuoPermo);
		dcpcs := #DoubleCosetRepresentatives(dfgPermGpo, CentEmbPermo, RightQuoPPermo);
		dc0ns := #DoubleCosetRepresentatives(dfgPermGpo, NormEmbPermo, RightQuoPermo);
		dcpns := #DoubleCosetRepresentatives(dfgPermGpo, NormEmbPermo, RightQuoPPermo);
		dc0fs := #DoubleCosetRepresentatives(dfgPermGpo, GoEmbPermo, RightQuoPermo);
		dcpfs := #DoubleCosetRepresentatives(dfgPermGpo, GoEmbPermo, RightQuoPPermo);

		if (dc0cs ne dc0c) or (dc0ns ne dc0n) or (dc0fs ne dc0f) then
			print "DC0'S DISAGREE: ERROR";
			return false;
		end if;
		return [* <dcpc,dcpcs>,dc0c,<dcpn,dcpns>,dc0n,<dcpf,dcpfs>,dc0f *];
	end if;

	return [dcpc,dc0c,dcpn,dc0n,dcpf,dc0f];
end function;

/*
Outputs results corresponding to lattice i of moreLattices.

These results ignore the quotient on the right by
\bar O+(L) / \bar O(L). That is, we simply compute single
cosets. The numbers of these single cosets are then
upper bounds on the numbers of double cosets.

See comments above InequivalentGenera for a detailed
description of the output.

Because we are ignoring the lattice L, we don't
consider whether or not the cl(g) class splits in
cl+(g).
*/
function InequivalentGeneraBounds(i)
	order := moreLattices[i][5];
	frameShape := moreLattices[i][4];
	fixedDim := moreLattices[i][2];

	Lo := lattices[fixedDim,moreLattices[i][3]][1];
	disco,dualo,epio,qo := DiscriminantForm(Lo);
	discoAut := AutomorphismGroup(disco);
	print "#Aut(disco)", #discoAut;
	Go := AutomorphismGroup(Lo);
	print "#O(Lo)", #Go;

	DFGo := DFAutomorphismGroup(qo);
	print "#DFGo", #DFGo;
	
	convo := LatticeIsosToDFIsos(Lo,dualo,Go,qo,DFGo,epio);
	GoEmbeddedo := sub<discoAut | [convo(Go.i) : i in [1..Ngens(Go)]]>;
	print "#GoEmbeddedo", #GoEmbeddedo;
	gsq1 := #Go/#GoEmbeddedo;
	HMGsquiggle := lattices[fixedDim,moreLattices[i][3]][3];
	M := BasisMatrix(Lo);
	B := BasisMatrix(leech[1]);
	R1 := MatrixRing(RationalField(),24);
	R2 := MatrixRing(IntegerRing(),24-fixedDim);
	rightInverse := Transpose(M)*((M*Transpose(M))^(-1));
	fromLeechAction := hom<HMGsquiggle -> Go |
		g :-> R2!(M * B^(-1) * R1!g * B * rightInverse)>;
	Gsquiggle := sub<Go | [fromLeechAction(g) : g in Generators(HMGsquiggle)]>;
	gsq2 := #Gsquiggle;
	gsq3 := #HMGsquiggle;
	print "#Gsquiggle", gsq1, gsq2, gsq3;
	if gsq1 ne gsq2 or gsq1 ne gsq3 then
		print "GSQUIGGLE DISAGREES: ERROR";
		return false;
	end if;
	GsquiggKern := forall{g: g in Generators(Gsquiggle) | convo(g) eq Identity(DFGo)};
	print "Gsquiggle=Kernel",GsquiggKern;
	if not GsquiggKern then
		print "ERROR: GSQUIGGLE NOT EQUAL KERNEL";
		return false;
	end if;

	gs := FindGInGsquiggle(frameShape,order,Gsquiggle : fixedDims := fixedDim);
	print "#gs (Gsquiggle classes)", #gs;
	if #gs eq 0 then
		print "NO GS IN GSQUIGGLE: ERROR";
		return false;
	end if;
	g := gs[1];
	distinctGs := [g];
	for k in gs do
		if not exists{h : h in distinctGs | IsConjugate(Go,h,k)} then
			Append(~distinctGs,k);
		end if;
	end for;
	print "#gs (Go classes)", #distinctGs;

	conjList := [<a,IsConjugate(Gsquiggle, g, g^a)> : a in [1..order] | GCD(a,order) eq 1];
	print "conjList",conjList;

	cent := Centralizer(Go,g);
	print "#cent", #cent;
	CentEmb := sub<DFGo | [convo(cent.i) : i in [1..Ngens(cent)]]>;
	print "#CentEmb", #CentEmb;

	norm := Normalizer(Go,sub<Gsquiggle|g>);
	print "#norm", #norm;
	NormEmb := sub<DFGo | [convo(gen) : gen in Generators(norm)]>;
	print "#NormEmb", #NormEmb;

	cc := #DFGo/#CentEmb;
	cn := #DFGo/#NormEmb;
	cf := #DFGo/#GoEmbeddedo;
	print "#c_cosets", cc;
	print "#n_cosets", cn;
	print "#f_cosets", cf;

	return [cc,cn,cf];
end function;

